ReTaKe: Reducing Temporal and Knowledge Redundancy for Long Video Understanding

Video Large Language Models (VideoLLMs) have made significant strides in video understanding but struggle with long videos due to the limitations of their backbone LLMs. Existing solutions rely on length extrapolation, which is memory-constrained, or visual token compression, which primarily leverages low-level temporal redundancy while overlooking the more effective high-level knowledge redundancy. To address this, we propose $\textbf{ReTaKe}$, a training-free method with two novel modules DPSelect and PivotKV, to jointly reduce both temporal visual redundancy and knowledge redundancy for video compression. To align with the way of human temporal perception, DPSelect identifies keyframes based on inter-frame distance peaks. To leverage LLMs' learned prior knowledge, PivotKV marks the keyframes as pivots and compress non-pivot frames by pruning low-attention tokens in their KV cache. ReTaKe enables VideoLLMs to process 8 times longer frames (up to 2048), outperforming similar-sized models by 3-5% and even rivaling much larger ones on VideoMME, MLVU, LongVideoBench, and LVBench. Moreover, by overlapping compression operations with prefilling, ReTaKe introduces only ~10% prefilling latency overhead while reducing decoding latency by ~20%. Our code is available at https://github.com/SCZwangxiao/video-ReTaKe.

==> demo.py <==
import warnings
warnings.filterwarnings("ignore")  # 禁用所有警告
import time
import os
import cv2
import math
import yaml
from PIL import Image
from typing import List, Union

import torch
import numpy as np
from torchvision.transforms.functional import pil_to_tensor
from transformers import Qwen2VLConfig, Qwen2VLForConditionalGeneration, AutoProcessor

import retake
from retake.monkeypatch import patch_qwen2vl, patch_qwen2vl_config


def get_frame_indices(total_frames, max_num_frames, sample_fps, extraction_fps):
    # Get number of sampled frames
    sample_frames = float(total_frames / extraction_fps) * sample_fps
    sample_frames = min(total_frames, max_num_frames, sample_frames)
    sample_frames = math.floor(sample_frames)
    sample_frames = int(sample_frames / 2) * 2
    # Get sampled frame indices
    frame_indices = np.linspace(0, total_frames - 1, sample_frames).astype(np.int32)
    return frame_indices


def load_specific_frames(cap, frame_indices):
    # List to store the frames
    frames = []
    # Read frames from the video
    for frame_index in frame_indices:
        # Set the video position to the desired frame index
        cap.set(cv2.CAP_PROP_POS_FRAMES, frame_index)
        # Read the frame
        ret, frame = cap.read()
        # If the frame was read successfully, append it to the list
        if ret:
            # Convert the frame from BGR to RGB
            frame_rgb = cv2.cvtColor(frame, cv2.COLOR_BGR2RGB)
            # Create a PIL Image from the frame
            frame = Image.fromarray(frame_rgb)
            frames.append(frame)
        else:
            ValueError(f"Warning: Could not read frame at index {frame_index}. It may be out of range.")
    return frames


def load_video(video_path: str, max_num_frames: int, fps: Union[int, float]=None, frame_extraction_fps: Union[int, float]=None):
    """Load video frames at fps. If total frames larger than `max_num_frames`, do downsample.
       If 'fps' is `None`, load uniformly sample `max_num_frames` frames.

       video_path: Should either be a videofile or a directory of extracted frames.

       # NOTE: The extract frames must have name pattern of `%06d.(ext)`, or the loaded frame order will be wrong.
    """
    if video_path.startswith("file://"):
        video_path = video_path[7:]
    if os.path.isdir(video_path): # directory extracted frames
        assert frame_extraction_fps is not None
        pass
    else: # filename of a video
        # Open the video file
        cap = cv2.VideoCapture(video_path)
        if not cap.isOpened():
            raise ValueError("Error: Could not open video.")
        total_frames = int(cap.get(cv2.CAP_PROP_FRAME_COUNT))
        frame_extraction_fps = cap.get(cv2.CAP_PROP_FPS)
        # Get indices of sampled frame
        frame_indices = get_frame_indices(total_frames, max_num_frames, fps, frame_extraction_fps)
        # Get frames
        frames = load_specific_frames(cap, frame_indices)
        # Release the video capture object
        cap.release()

    # Convert into RGB format
    frames = [
        frame.convert("RGB") if frame.mode != "RGB" else frame
        for frame in frames
    ]

    return frames


def resize_image_longside(image, image_resolution):
    r"""
    Pre-processes a single image.
    """
    if max(image.width, image.height) > image_resolution:
        resize_factor = image_resolution / max(image.width, image.height)
        width, height = int(image.width * resize_factor), int(image.height * resize_factor)
        image = image.resize((width, height), resample=Image.NEAREST)

    return image


def resize_video_longside(frames: List, video_resolution):
    """
    frames: list of PIL images.
    """
    frames = [
        resize_image_longside(frame, video_resolution)
        for frame in frames
    ]
    return frames


def load_yaml(file_path):
    with open(file_path, 'r') as file:
        data = yaml.safe_load(file)
    return data


def fetch_video(video_info, max_num_frames, sample_fps, longsize_resolution):
    frames = load_video(video_info['video'], max_num_frames, sample_fps, video_info.get('frame_extraction_fps', None))
    frames = resize_video_longside(frames, longsize_resolution)
    frames = [pil_to_tensor(frame) for frame in frames]
    return frames


def load_model(hf_qwen2vl7b_path, exp_configs, device):
    qwen2vl_config = Qwen2VLConfig.from_pretrained(hf_qwen2vl7b_path)
    qwen2vl_config = patch_qwen2vl_config(qwen2vl_config, exp_configs)
    model = Qwen2VLForConditionalGeneration.from_pretrained(
        hf_qwen2vl7b_path,
        config=qwen2vl_config,
        torch_dtype=torch.bfloat16,
        attn_implementation=exp_configs.get('attn_implementation', None),
        device_map=device # "auto"
    ).eval()
    processor = AutoProcessor.from_pretrained(hf_qwen2vl7b_path)
    return model, processor



DEMO_VIDEO = 'misc/Q8AZ16uBhr8_resized_fps2_mute.mp4'
DEMO_VIDEO = "/home/zsy/zsy/Agent-4-Video/data/Video-MME/data/data/0IdYJGBmguM.mp4"
DEMO_QUESTIONS = [
    "As depicted in the video, how is the relationship between the rabbit and human?\nOptions:\nA. Hostile.\nB. Friend.\nC. Cooperator.\nD. No one is correct above.\nAnswer with the option's letter from the given choices directly.",
    "As depicted in the video, how is the relationship between the rabbit and human?\nOptions:\nA. Hostile.\nB. Friend.\nC. Cooperator.\nD. No one is correct above.\nAnswer with the option's letter from the given choices directly.",
    "As depicted in the video, how is the relationship between the rabbit and human?\nOptions:\nA. Hostile.\nB. Friend.\nC. Cooperator.\nD. No one is correct above.\nAnswer with the option's letter from the given choices directly.",
]
EXPECTED_ANSWERS = ['A', 'B', 'C']
"""
TTFT参数
每个帧率重测三次取均值。
帧数强行指定。最大不超过2048。
"""
TEST_FRAMES = [128, 256, 512, 1024, 2048]

TTFT_times = {_:[] for _ in TEST_FRAMES}

if __name__ == "__main__":
    #------------------- Modify the following configs ------------------#
    hf_qwen2vl7b_path = "/home/zsy/zsy/Models/Qwen2-VL-7B-Instruct" # TODO: replace to local path if you have trouble downloading huggingface models
    
    # NOTE: for Nvidia GPUs
    config_path = 'configs/retake_demo.yaml'
    device = 'cuda:0'

    # NOTE: for NPUs or GPUs without support for FlashAttention
    config_path = 'configs/retake_demo_npu.yaml'
    device = 'npu:0'

    #------------------------ No need to change ------------------------#
    retake.qwen2_vl.DEBUG_MODE = True
    video_info = {"type": "video", 
                  "video": DEMO_VIDEO, 
                  "fps": 2.0}

    exp_configs = load_yaml(config_path)
    patch_qwen2vl(exp_configs['method']) # Replace some functions of QWen2VL with those from ReTaKe

    model, processor = load_model(hf_qwen2vl7b_path, exp_configs, device)

    # Video
    video = fetch_video(video_info, exp_configs['max_num_frames'], exp_configs['sample_fps'], exp_configs['longsize_resolution'])
    # print(len(video))

    for test_frame in TEST_FRAMES:
        print("testing frames of", test_frame)
        video = [video[0]] * test_frame
        for question, expect_answer in zip(DEMO_QUESTIONS, EXPECTED_ANSWERS):
            conversation = [
                {
                    "role": "user",
                    "content": [
                        {"type": "video"},
                        {"type": "text", "text": question},
                    ],
                }
            ]

            # Preprocess the inputs
            text_prompt = processor.apply_chat_template(conversation, add_generation_prompt=True)
            print('Input prompt:\n', text_prompt)

            inputs = processor(text=[text_prompt], videos=[video], padding=True, return_tensors="pt")
            inputs = inputs.to(device)
            start_time = time.time()

            # Inference: Generation of the output
            output_ids = model.generate(**inputs, do_sample=False, max_new_tokens=1)

            end_time = time.time()

            # 计算TTFT
            ttft = end_time - start_time
            print(f"Time To First Token (TTFT): {ttft:.4f} seconds")
            TTFT_times[test_frame].append(ttft)


            generated_ids = [output_ids[len(input_ids):] for input_ids, output_ids in zip(inputs.input_ids, output_ids)]
            output_text = processor.batch_decode(generated_ids, skip_special_tokens=True, clean_up_tokenization_spaces=True)
            output_text = output_text[0]
            print('Output text:\n', output_text)
            print('Expected answer:\n', expect_answer)
    
    print("TTFT_times: ", TTFT_times)    
    for k,v in TTFT_times.items():
        print("frame", k, f"{np.mean(v):.4f} seconds")
    

